Satellite Based Positioning Signal Acquisition at Higher Order Cycle Frequency

The acquisition of the signal from the satellite based positioning systems, such as GPS, Galileo, and Compass, encounters challenges in the urban streets, indoor. For improving the acquisition performance, the data accumulation is usually performed to improve the signal-to-noise ratio which is defined on the second order statistics. Different from the conventional approaches, the acquisition based on higher order cyclostatistics is proposed. Using the cyclostatistics, the estimation of the initial phase and Doppler shift of the signal is presented respectively. Afterwards, a joint estimator is introduced. The analysis in this paper is performed on GPS signal. Indeed, the proposed estimation method can be straightforwardly extended to acquire the signal from the other satellite positioning systems. The simulation and experiment results demonstrate that the proposed signal acquisition scheme achieves the detection probability of 0.9 at the CNR 28dBHz.

==> CORDICl_Rayleigh_gen6.m <==
clc;close all; clear;
%%
N_test=1;
min_W=8; max_W=20; step_W=1;
vector_mse_ave=zeros(size(min_W:step_W:max_W));
for counter_test=1:N_test
    N_component=10;
    f_Dmax=0.5e3;
    bank_fD=f_Dmax*cos(pi/2*(0:(N_component-1))/N_component);  %%% Doppler values for all components;
    bank_ini_phase=pi/2*rand(20); %%% Initial phases of all components
    % bank_ini_phase=pi/2*[0.1 0.256 0.4658 0.65874 0.25479 0.14784 0.78954 0.92354 0.2145  0.4124]; %%% Initial phases of all components
    L_data=1e4; %% No. of channel data;
    T_s=2e-4;  %%% Update rate: s;
    %%
    vector_chann_cos=zeros(1,L_data);
    vector_chann_sin=zeros(1,L_data);
    vector_chann_cos2=zeros(1,L_data);
    vector_chann_sin2=zeros(1,L_data);
    counter_W=1;
    
    for W=min_W:step_W:max_W
        for counter_component=1:N_component
            f_D=bank_fD(counter_component); %% Doppler: Hz;
            Alpha=pi*f_D*T_s; %%% \alpha - angle per rotation: rad;
            Alpha=Alpha;
            Alpha_max=pi*T_s*f_Dmax;
            ini_phase=bank_ini_phase(counter_component);
            %%
            vector_cos=zeros(1,L_data);
            vector_sin=zeros(1,L_data);
            vector_cos2=zeros(1,L_data);
            vector_sin2=zeros(1,L_data);
            mul_factor_cos=cos(Alpha);
            mul_factor_sin=sin(Alpha);
            vector_cos(1)=cos(Alpha+ini_phase);
            vector_sin(1)=sin(Alpha+ini_phase);
            vector_cos2(1)=cos(Alpha+ini_phase);
            vector_sin2(1)=sin(Alpha+ini_phase);
            r0=0.9;
            r0_sq=r0^2;
            r0_sq_int=r0_sq*2^(W-1);
%             beta=(2^(W-1)/(2^(W-1)-r0_sq_int));
            beta=0.1;
            beta_int=round(beta*2^(W-1));
            %%%%%%%%%%%%%%%%%%%%%%%%%%%%
            for counter_data=2:L_data
                X=vector_cos(counter_data-1);
                Y=vector_sin(counter_data-1);
                X_int=round(X*2^(W-1));
                Y_int=round(Y*2^(W-1));
                cos_int=round(cos(Alpha)*2^(W-1));
                sin_int=round(sin(Alpha)*2^(W-1));
                bbb=uint32(X_int)*uint32(cos_int);
                r_sq_int=round((X_int^2+Y_int^2)/2^(2*W-2)*2^(W-1));
                %             vector_cos(counter_data)=((X_int)*(cos_int)-(Y_int)*(sin_int))/2^(2*W-2);
                %             vector_sin(counter_data)=((X_int)*(sin_int)+(Y_int)*(cos_int))/2^(2*W-2);
                factor_r0_beta_int=beta_int*r0_sq_int/2^(2*W-2)*2^(W-1);
                factor_r_beta_int=beta_int*r_sq_int/2^(2*W-2)*2^(W-1);
                %   factor_2=r_sq_int*r0_sq_int/2^(2*W-2)*2^(W-1);
                vector_cos_int=cos_int*(2^(W-1)+factor_r0_beta_int)*X_int...
                    -sin_int*(2^(W-1)+factor_r0_beta_int)*Y_int...
                    -cos_int*factor_r_beta_int*X_int...
                    +sin_int*factor_r_beta_int*Y_int;
                vector_sin_int=cos_int*(2^(W-1)+factor_r0_beta_int)*Y_int...
                    +sin_int*(2^(W-1)+factor_r0_beta_int)*X_int...
                    -cos_int*factor_r_beta_int*Y_int...
                    -sin_int*factor_r_beta_int*X_int;
                vector_cos(counter_data)=vector_cos_int/2^(3*W-3);
                vector_sin(counter_data)=vector_sin_int/2^(3*W-3);
                %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
                %              vector_cos(counter_data)=vector_cos(counter_data)/(sqrt( vector_cos(counter_data)^2+ vector_sin(counter_data)^2));
                %              vector_sin(counter_data)=vector_sin(counter_data)/(sqrt( vector_cos(counter_data)^2+ vector_sin(counter_data)^2));
                %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
                vector_cos2(counter_data)=mul_factor_cos*vector_cos2(counter_data-1)-mul_factor_sin*vector_sin2(counter_data-1);
                vector_sin2(counter_data)=mul_factor_sin*vector_cos2(counter_data-1)+mul_factor_cos*vector_sin2(counter_data-1);
                aaaa=1;
            end
            vector_chann_cos=vector_chann_cos+vector_cos;
            vector_chann_sin=vector_chann_sin+vector_sin;
            vector_chann_cos2=vector_chann_cos2+vector_cos2;
            vector_chann_sin2=vector_chann_sin2+vector_sin2;
            clear vector_cos vector_sin;
        end
        vector_Rayleigh_chan=sqrt(vector_chann_cos.^2+vector_chann_sin.^2);
        vector_Rayleigh_chan=vector_Rayleigh_chan(200:end);
        vector_Rayleigh_chan=vector_Rayleigh_chan/max(vector_Rayleigh_chan);
        vector_Rayleigh_chan2=sqrt(vector_chann_cos2.^2+vector_chann_sin2.^2);
%         vector_Rayleigh_chan2=vector_Rayleigh_chan2/max(vector_Rayleigh_chan2);
        vector_Rayleigh_chan2=vector_Rayleigh_chan2(200:end);
                vector_Rayleigh_chan2=vector_Rayleigh_chan2/max(vector_Rayleigh_chan2);
        %     figure(6)
        %     semilogy(vector_Rayleigh_chan,'r');
        %     hold on;semilogy(vector_Rayleigh_chan2,'b');
        %     close gcf
        %     figure(8)
        vector_cor=xcorr(vector_chann_cos);
        vector_cor2=xcorr(vector_chann_cos2);
        %     plot(vector_cor,'r');
        %     hold on; plot(vector_cor2,'b');
        %     close gcf
        if W==14
            figure(3)
            [yout,xout]=hist(vector_Rayleigh_chan,100);
            yout=yout/sum(yout);
            bar(xout,yout);
            x_rayleigh=(0:0.01:1);
            y_rayleigh = raylpdf(x_rayleigh,0.18);
            y_rayleigh= y_rayleigh/sum( y_rayleigh);
            hold on;
            plot(x_rayleigh,y_rayleigh,'r','linewidth',2);
            xlabel('x','fontsize',14);
            ylabel('PDF of Rayleigh p(x)','fontsize',14);
            figure(2)
            hold on;
            [max_v,max_i]=max(vector_cor);
            [max_v2,max_i2]=max(vector_cor2);
            L_plot=300;
            %         h1=plot(T_s*(-L_plot:L_plot), vector_cor((max_i-L_plot):(max_i+L_plot))/max_v,'r*','markersize',12, 'linewidth',2);
            %         h2=plot(T_s*(-L_plot:L_plot),vector_cor2((max_i2-L_plot):(max_i2+L_plot))/max_v2,'b');
            h1=plot(T_s*(-L_plot:L_plot), vector_cor((max_i-L_plot):(max_i+L_plot))/max_v,'r-','markersize',12, 'linewidth',2);
            h2=plot(T_s*(-L_plot:L_plot),vector_cor2((max_i2-L_plot):(max_i2+L_plot))/max_v2,'b');
            xlabel('Time Delay','fontsize',14);
            ylabel('Autocorrelation','fontsize',14);
            h_l=legend([h1 h2],'fixed point','real value');
            set(h_l,'FontSize',16);
            
            figure(7)
            semilogy(vector_Rayleigh_chan,'r');
            hold on;semilogy(vector_Rayleigh_chan2,'b');
        end
        
        vector_mse(counter_W)=sum((vector_Rayleigh_chan-vector_Rayleigh_chan2).^2)/length(vector_Rayleigh_chan);
        counter_W=counter_W+1;
    end
    figure(1)
    semilogy(min_W:step_W:max_W, vector_mse,'o-','linewidth',2,'markersize',12)
    xlabel('Number of Bits for Rotation','fontsize',16);
    ylabel('Normalized MSE','fontsize',16);
    grid on;
    vector_mse_ave=vector_mse_ave+vector_mse;
end
figure(4)
semilogy(min_W:step_W:max_W, vector_mse_ave/N_test,'o-','linewidth',2,'markersize',12)
xlabel('Number of Bits for Rotation','fontsize',16);
ylabel('Normalized MSE','fontsize',16);
grid on;
%%
aaa=100
